Self-supervised Co-training for Video Representation Learning

The objective of this paper is visual-only self-supervised video representation learning. We make the following contributions: (i) we investigate the benefit of adding semantic-class positives to instance-based Info Noise Contrastive Estimation (InfoNCE) training, showing that this form of supervised contrastive learning leads to a clear improvement in performance; (ii) we propose a novel self-supervised co-training scheme to improve the popular infoNCE loss, exploiting the complementary information from different views, RGB streams and optical flow, of the same data source by using one view to obtain positive class samples for the other; (iii) we thoroughly evaluate the quality of the learnt representation on two different downstream tasks: action recognition and video retrieval. In both cases, the proposed approach demonstrates state-of-the-art or comparable performance with other self-supervised approaches, whilst being significantly more efficient to train, i.e. requiring far less training data to achieve similar performance.

==> sup/coclr.py <==
# f_q, f_k: encoder networks for query and key, for RGB input
# g: frozen encoder network for Flow input
# f_q, g are initialized with InfoNCE weights
# queue_rgb: dictionary as a queue of K keys (CxK), for RGB feature
# queue_flow: dictionary as a queue of K keys (CxK), for Flow feature
# topk: number of Nearest-Neighbours in Flow space for CoCLR training
# m: momentum
# t: temperature
f_k.params = f_q.params # initialize
g.requires_grad = False # g is not update by gradient

for rgb, flow in loader: # load a minibatch of data with N samples
    rgb_q, rgb_k = aug(rgb), aug(rgb) # two randomly augmented versions

    z1_q, z1_k = f_q.forward(rgb_q), f_k.forward(rgb_k) # queries and keys: NxC
    z1_k = z1_k.detach() # no gradient to keys

    z2 = g.forward(flow) # feature for Flow: NxC

    # compute logits for rgb
    l_current = torch.einsum('nc,nc->n', [z1_q, z1_k]).unsqueeze(-1)
    l_history = torch.einsum('nc,ck->nk', [z1_q, queue_rgb])
    logits = torch.cat([l_current, l_history], dim=1) # logits: Nx(1+K)
    logits /= t # apply temperature

    # compute similarity matrix for flow, Eq(3)
    flow_sim = torch.einsum('nc,ck->nk', [z2, queue_flow])
    _, topkidx = torch.topk(flow_sim, topk, dim=1)
    # convert topk indexes to one-hot format
    topk_onehot = torch.zeros_like(flow_sim)
    topk_onehot.scatter_(1, topkidx, 1)
    # positive mask (boolean) for CoCLR: Nx(1+K)
    pos_mask = torch.cat([torch.ones(N,1),
                          topk_onehot], dim=1)

    # Multi-Instance NCE Loss, Eq(2)
    loss = - torch.log( (F.softmax(logits, dim=1) * mask).sum(1) )
    loss = loss.mean()

    # optimizer update: query network
    loss.backward()
    update(f_q.params)
    # momentum update: key network
    f_k.params = m*f_k.params+(1-m)*f_q.params

    # update dictionary for both RGB and Flow
    enqueue(queue_rgb, z1_k) # enqueue the current minibatch
    dequeue(queue_rgb) # dequeue the earliest minibatch
    enqueue(queue_flow, z2) # enqueue the current minibatch
    dequeue(queue_flow) # dequeue the earliest minibatch
